Measurement of ultra-high-energy diffuse gamma-ray emission of the Galactic plane from 10 TeV to 1 PeV with LHAASO-KM2A

The diffuse Galactic $\gamma$-ray emission, mainly produced via interactions between cosmic rays and the interstellar medium and/or radiation field, is a very important probe of the distribution, propagation, and interaction of cosmic rays in the Milky Way. In this work we report the measurements of diffuse $\gamma$-rays from the Galactic plane between 10 TeV and 1 PeV energies, with the square kilometer array of the Large High Altitude Air Shower Observatory (LHAASO). Diffuse emissions from the inner ($15^{\circ}<l<125^{\circ}$, $|b|<5^{\circ}$) and outer ($125^{\circ}<l<235^{\circ}$, $|b|<5^{\circ}$) Galactic plane are detected with $29.1\sigma$ and $12.7\sigma$ significance, respectively. The outer Galactic plane diffuse emission is detected for the first time in the very- to ultra-high-energy domain ($E>10$~TeV). The energy spectrum in the inner Galaxy regions can be described by a power-law function with an index of $-2.99\pm0.04$, which is different from the curved spectrum as expected from hadronic interactions between locally measured cosmic rays and the line-of-sight integrated gas content. Furthermore, the measured flux is higher by a factor of $\sim3$ than the prediction. A similar spectrum with an index of $-2.99\pm0.07$ is found in the outer Galaxy region, and the absolute flux for $10\lesssim E\lesssim60$ TeV is again higher than the prediction for hadronic cosmic ray interactions. The latitude distributions of the diffuse emission are consistent with the gas distribution, while the longitude distributions show clear deviation from the gas distribution. The LHAASO measurements imply that either additional emission sources exist or cosmic ray intensities have spatial variations.

==> anc/mask.txt <==
#source mask file of the LHAASO diffuse analysis (arXiv:2305.05372) 
#RA[deg] DEC[deg] RADIUS[deg]
  1.87  57.00   1.36
  2.37  73.04   1.75
  3.47 -18.89   1.75
  6.34  64.13   1.50
  8.40 -19.35   1.75
  8.82  59.79   1.42
 11.78 -25.31   1.75
 14.08  63.79   1.62
 18.02  22.74   1.22
 24.14  39.10   1.23
 28.14   1.78   1.37
 31.38  64.85   1.50
 31.72  43.02   1.30
 33.57  51.75   1.31
 34.08  42.69   1.58
 35.27  35.94   1.21
 35.67  43.04   1.24
 35.80  43.01   1.23
 38.22  20.27   1.22
 39.64 -31.28   1.75
 40.14  61.26   1.43
 42.33  60.34   1.52
 45.85 -24.13   1.75
 49.18  41.32   1.25
 49.95  18.76   1.23
 49.95  41.51   1.25
 55.42  53.01   1.55
 57.35 -11.98   1.59
 59.78  54.14   1.55
 64.22   1.09   1.36
 66.67  54.55   1.47
 72.37 -43.84   1.75
 76.98  67.62   1.56
 77.35   5.70   1.32
 80.44  21.21   1.22
 81.26 -69.64   1.75
 83.56  35.55   1.52
 83.61  22.02   1.26
 83.98 -69.19   1.75
 84.00 -67.59   1.75
 84.43 -69.17   1.75
 85.63  23.16   2.85
 87.66 -32.27   1.75
 94.21  22.50   1.29
 95.48  37.92   1.63
 96.74 -35.50   1.75
 97.78  10.69   1.67
 98.12  17.37   8.00
 98.53  17.60   4.56
 98.79   6.32   2.12
102.19  15.27   1.23
102.69  25.05   1.21
105.10  14.38   4.58
105.12  14.32   8.00
107.61  59.15   1.41
110.47  71.34   1.68
113.36  51.90   1.31
114.82   1.60   1.36
122.50  52.32   1.32
123.01   2.63   1.34
124.98  15.79   1.73
128.41 -45.00   2.12
128.75 -45.60   1.75
131.80  11.56   1.27
133.00 -46.37   2.75
133.71  20.10   1.22
136.22  57.58   1.37
148.97  69.68   1.67
149.70  65.57   1.52
152.56 -31.31   1.75
153.77  49.43   1.29
154.13 -58.98   1.79
154.74 -58.95   1.75
155.85 -57.79   1.81
156.66 -58.20   1.78
160.22  30.87   1.71
161.15 -59.67   1.75
164.62  28.30   1.22
165.90 -23.50   1.75
166.08  38.19   1.23
169.75 -61.40   1.90
174.11  70.16   1.68
174.12  67.62   1.56
176.27  19.61   1.23
179.88  29.25   1.23
184.45  30.10   1.23
185.36  30.19   1.23
185.38  28.23   1.22
186.10  24.61   1.22
186.23  21.38   1.22
187.56  25.30   1.21
187.70  12.40   1.27
194.05  -5.79   1.50
195.70 -63.18   1.82
195.70 -63.83   1.75
197.31  -5.49   1.50
198.74 -42.60   1.75
201.36 -43.01   1.75
209.00 -64.50   1.82
214.00  13.34   1.25
214.52 -60.98   1.76
215.04 -60.76   1.75
215.63  32.39   1.21
216.75  23.79   1.21
216.97 -60.85   1.75
217.14  42.67   1.24
220.76 -62.45   2.03
220.81  12.00   1.27
220.99  25.03   1.21
221.00 -39.14   1.75
224.44 -59.47   1.91
224.91 -60.78   1.98
225.51 -41.12   2.15
225.83 -58.26   1.90
226.01 -41.80   1.75
226.72 -62.35   1.79
228.22  -9.11   1.56
228.53 -59.16   1.77
229.42 -24.37   1.75
229.52 -27.53   1.75
233.50 -57.10   2.15
238.65 -55.09   1.75
238.94  11.19   1.27
243.58 -51.82   1.84
244.10 -50.90   1.78
246.52 -49.09   1.77
248.04 -47.82   1.83
248.74 -47.27   1.77
250.16 -46.57   1.77
250.26 -46.30   1.75
251.71 -45.82   3.26
253.47  39.76   1.22
255.68 -42.02   1.90
257.05 -44.33   1.89
257.10 -41.09   1.76
257.43 -44.48   1.75
258.39 -39.76   2.39
258.49 -38.20   1.76
258.56 -38.52   1.75
259.49 -37.44   1.75
259.53 -38.55   1.79
261.27  11.87   1.27
262.08  50.22   1.29
262.40 -34.54   1.77
263.01 -34.76   1.81
265.02   9.84   1.33
265.31 -30.38   1.75
266.00  19.55   1.23
266.26 -30.37   1.83
266.42 -29.01   5.30
266.42 -29.01   1.75
266.57 -30.84   1.79
266.58 -28.97   1.75
266.60 -28.88   1.75
266.60 -28.88   1.75
266.85 -28.15   1.75
266.95 -24.81   1.79
267.56  -6.71   1.51
267.89   9.65   1.29
269.71 -24.05   1.79
270.43 -23.34   1.80
270.49 -23.96   1.79
271.13 -21.70   1.88
272.15 -20.43   1.77
272.26 -19.27   1.99
273.34 -12.69   1.74
273.39 -16.91   2.57
273.40  31.74   1.21
274.52 -15.47   1.75
274.83 -15.06   1.75
276.43 -13.45   2.00
276.50 -13.03   1.86
276.56 -14.82   1.71
277.34   7.03   1.32
277.82  -9.91   2.00
278.52  -8.62   1.66
279.33  -6.83   1.81
279.84  -5.76   1.66
280.91  -3.63   1.72
281.95  -1.95   1.86
282.50  -0.18   1.88
283.49   1.19   1.96
284.38   2.07   1.60
284.54   7.94   1.96
284.63   3.53   1.91
285.51   4.86   1.33
287.02   6.22   1.67
287.04   8.13   1.94
287.98   5.12   1.67
288.34  10.43   1.84
288.74  11.79   1.47
289.99  15.88   1.85
290.30  13.13   1.26
290.70  14.07   1.39
292.11  18.19   2.05
294.71  22.10   2.72
297.50  24.13   1.53
298.52  25.99   1.74
298.57  32.78   1.22
299.15  28.79   2.02
299.46  35.26   1.27
299.88  11.55   1.27
300.00  65.15   1.51
300.32  43.88   1.25
300.69  32.70   1.22
301.40  30.89   1.45
301.82  33.90   1.62
302.36 -48.83   1.75
304.00  37.20   1.22
304.88  36.79   1.42
305.00  38.00   1.44
305.27  40.58   1.73
307.02  33.37   1.53
307.18  41.31   6.00
307.80  42.50   4.67
307.94  41.47   1.47
309.85  52.33   1.32
314.18  49.67   1.29
315.79  46.27   1.38
317.06  51.92   1.43
329.72 -30.22   1.75
330.18  56.69   1.67
330.68  42.28   1.24
337.00  60.99   1.71
339.48  58.98   2.17
340.97  20.32   1.22
342.53  38.43   1.23
350.81  58.81   1.40
351.20 -40.66   1.75
355.19  62.44   1.46
356.77  51.71   1.31
359.79 -30.62   1.75

